Statistical inference on random dot product graphs: a survey

The random dot product graph (RDPG) is an independent-edge random graph that is analytically tractable and, simultaneously, either encompasses or can successfully approximate a wide range of random graphs, from relatively simple stochastic block models to complex latent position graphs. In this survey paper, we describe a comprehensive paradigm for statistical inference on random dot product graphs, a paradigm centered on spectral embeddings of adjacency and Laplacian matrices. We examine the analogues, in graph inference, of several canonical tenets of classical Euclidean inference: in particular, we summarize a body of existing results on the consistency and asymptotic normality of the adjacency and Laplacian spectral embeddings, and the role these spectral embeddings can play in the construction of single- and multi-sample hypothesis tests for graph data. We investigate several real-world applications, including community detection and classification in large social networks and the determination of functional and biologically relevant network properties from an exploratory data analysis of the Drosophila connectome. We outline requisite background and current open problems in spectral graph inference.

==> expts/fullARE2v1/plot_sqerr_by_vxs.R <==
require(ggplot2);

# Define colors for plot.
procbarcol <- '#104E8B' # dodgerblue4
ABARcol <- '#8B0000' # red4
OMNIcol <- '#008B45' # springgreen4
OMNIBARcol <- '#551A8B' # purple4
ASEcol <- '#B8860B' # darkgoldenrod
#mypalette <- c(mlkncol, mluncol, spp2skncol, spp2suncol, spnoprjkncol, spnoprjuncol );
mypalette <- c(ASEcol, ABARcol, OMNIcol, OMNIBARcol, procbarcol );

# The stuff we actually care about.
fullnames <- c('ASE1','Abar','OMNI','OMNIbar', 'PROCbar');

# font sizes and stuff.
axistextsize=25;
ticktextsize=22;
legendtitlesize=25;
legendtextsize=20;
grandtitlesize=23;

HT <- 4;
WD <- 7;

se <- function( data ) {
  # Compute the standard error of the mean of the given data.
  stddev <- sd( data );
  nobs <- length(data);
  return( stddev/sqrt(nobs) );
}

plot_empare_by_vxs <- function( datfile, imgfile ) {
  # Use the data in datfile to make a plot of variance as a function of the
  # number of vertices. Save the plot to imgfile.

  theme_set(theme_bw());

  results <- read.table(datfile, header=TRUE);
  nvals <- unique( results$n );
  methodvals <- as.factor(unique(fullnames));
  veclen <- length(nvals)*length(methodvals);

  # Walk thru the results and extract the conditions we care about.
  cullres <- expand.grid( n=nvals, METHOD=methodvals);
  cullres$ARE <- rep(0, veclen );
  cullres$seARE <- rep(0, veclen );
  for( ss in nvals ) {
    indic <- (results$n==ss);
    denom <- 1;
    #denom <- ss;
    ABAR <- mean( results[indic,]$ABAR );
    ASE <- mean( results[indic,]$ASE )/ABAR;
    OMNI <- mean( results[indic,]$OMNI)/ABAR;
    OMNIBAR <- mean( results[indic,]$OMNIBAR )/ABAR;
    PROCBAR <- mean( results[indic,]$PROCBAR )/ABAR;
    ABAR <- ABAR/ABAR; # Because relative efficiency to itself is 1.
    # Compute SDerr.
    ASEse <- se( results[indic,]$ASE );
    ABARse <- se( results[indic,]$ABAR );
    OMNIse <- se( results[indic,]$OMNI );
    OMNIBARse <- se( results[indic,]$OMNIBAR );
    PROCBARse <- se( results[indic,]$PROCBAR );

    # Write into the table.
    cullres[cullres$n==ss & cullres$METHOD=='ASE1', ]$ARE <- ASE;
    cullres[cullres$n==ss & cullres$METHOD=='ASE1', ]$seARE <- ASEse;
    cullres[cullres$n==ss & cullres$METHOD=='Abar', ]$ARE <- ABAR;
    cullres[cullres$n==ss & cullres$METHOD=='Abar', ]$seARE <- ABARse;
    cullres[cullres$n==ss & cullres$METHOD=='OMNI', ]$ARE <- OMNI;
    cullres[cullres$n==ss & cullres$METHOD=='OMNI', ]$seARE <- OMNIse;
    cullres[cullres$n==ss & cullres$METHOD=='OMNIbar',]$ARE <-OMNIBAR;
    cullres[cullres$n==ss & cullres$METHOD=='OMNIbar',]$seARE <-OMNIBARse;
    cullres[cullres$n==ss & cullres$METHOD=='PROCbar',]$ARE <-PROCBAR;
    cullres[cullres$n==ss & cullres$METHOD=='PROCbar',]$seARE <-PROCBARse;
  }

  # Generate the plot.
  pp <- ggplot( cullres, aes( x=n, y=ARE ) );
  pp <- pp + xlab("Number of vertices (log scale)") + ylab("Empirical Relative Efficiency (log scale)");
  pp <- pp + geom_point( aes(color=METHOD), size=3.5 );
  pp <- pp + geom_line( aes(color=METHOD), size=1.5 );
  pp <- pp + geom_ribbon( aes(ymin=ARE-2*seARE, ymax=ARE+2*seARE, fill=METHOD ), alpha=0.3 );
  # pp <- pp + scale_y_continuous( breaks=c(0,0.25,0.5,0.75,1.0) );
  pp <- pp + scale_color_manual(values=mypalette);
  pp <- pp + scale_fill_manual(values=mypalette);
  pp <- pp + scale_x_log10( breaks=nvals );
  pp <- pp + scale_y_log10(); # breaks=c(0.001, 0.01, 0.1, 1) );
  pp <- pp + labs( color="Method" );
  pp <- pp + labs( fill="Method" );

  ggsave(filename=imgfile, plot=pp, height=HT, width=WD, units="in"); 
}

plot_sqerr_by_vxs <- function( datfile, imgfile ) {
  # Use the data in datfile to make a plot of variance as a function of the
  # number of vertices. Save the plot to imgfile.

  theme_set(theme_bw());

  results <- read.table(datfile, header=TRUE);
  nvals <- unique( results$n );
  methodvals <- as.factor(unique(fullnames));
  veclen <- length(nvals)*length(methodvals);

  # Walk thru the results and extract the conditions we care about.
  cullres <- expand.grid( n=nvals, METHOD=methodvals);
  cullres$MSE <- rep(0, veclen );
  cullres$seMSE <- rep(0, veclen );
  for( ss in nvals ) {
    indic <- (results$n==ss);
    #denom <- 1/sqrt(ss);
    denom <- 1;
    #denom <- sqrt(ss);
    ASE <- mean( results[indic,]$ASE/denom );
    ABAR <- mean( results[indic,]$ABAR/denom );
    OMNI <- mean( results[indic,]$OMNI/denom );
    OMNIBAR <- mean( results[indic,]$OMNIBAR/denom );
    PROCBAR <- mean( results[indic,]$PROCBAR/denom );
    # Compute SDerr.
    ASEse <- se( results[indic,]$ASE/denom );
    ABARse <- se( results[indic,]$ABAR/denom );
    OMNIse <- se( results[indic,]$OMNI/denom );
    OMNIBARse <- se( results[indic,]$OMNIBAR/denom );
    PROCBARse <- se( results[indic,]$PROCBAR/denom );

    # Write into the table.
    cullres[cullres$n==ss & cullres$METHOD=='ASE1', ]$MSE <- ASE;
    cullres[cullres$n==ss & cullres$METHOD=='ASE1', ]$seMSE <- ASEse;
    cullres[cullres$n==ss & cullres$METHOD=='Abar', ]$MSE <- ABAR;
    cullres[cullres$n==ss & cullres$METHOD=='Abar', ]$seMSE <- ABARse;
    cullres[cullres$n==ss & cullres$METHOD=='OMNI', ]$MSE <- OMNI;
    cullres[cullres$n==ss & cullres$METHOD=='OMNI', ]$seMSE <- OMNIse;
    cullres[cullres$n==ss & cullres$METHOD=='OMNIbar',]$MSE <-OMNIBAR;
    cullres[cullres$n==ss & cullres$METHOD=='OMNIbar',]$seMSE <-OMNIBARse;
    cullres[cullres$n==ss & cullres$METHOD=='PROCbar',]$MSE <-PROCBAR;
    cullres[cullres$n==ss & cullres$METHOD=='PROCbar',]$seMSE <-PROCBARse;
  }

  # Generate the plot.
  pp <- ggplot( cullres, aes( x=n, y=MSE ) );
  pp <- pp + geom_point( aes(color=METHOD), size=3.5 );
  pp <- pp + geom_line( aes(color=METHOD), size=1.5 );
  pp <- pp + geom_ribbon( aes(ymin=MSE-2*seMSE, ymax=MSE+2*seMSE, fill=METHOD ), alpha=0.3 );
  pp <- pp + scale_color_manual(values=mypalette);
  pp <- pp + scale_fill_manual(values=mypalette);
  pp <- pp + scale_x_log10( breaks=nvals );
  pp <- pp + scale_y_log10( ); #breaks=c(0.001, 0.01, 0.1, 1) );
  pp <- pp + xlab("Number of vertices (log scale)") + ylab("Mean Squared Error (log scale)");
  pp <- pp + labs( color="Method" );
  pp <- pp + labs( fill="Method" );

  ggsave(filename=imgfile, plot=pp, height=HT, width=WD, units="in"); 
}

plot_expdsqfrob_by_vxs <- function( datfile, imgfile ) {
  # Use the data in datfile to make a plot of variance as a function of the
  # number of vertices. Save the plot to imgfile.

  theme_set(theme_bw());

  results <- read.table(datfile, header=TRUE);
  nvals <- unique( results$n );
  methodvals <- as.factor(unique(fullnames));
  veclen <- length(nvals)*length(methodvals);

  # Walk thru the results and extract the conditions we care about.
  cullres <- expand.grid( n=nvals, METHOD=methodvals);
  cullres$VAR <- rep(0, veclen );
  for( ss in nvals ) {
    indic <- (results$n==ss);
    # Compute empirical variance.
    ASEvar <- var( results[indic,]$ASE )/ss;
    ABARvar <- var( results[indic,]$ABAR)/ss;
    OMNIvar <- var( results[indic,]$OMNI)/ss;
    OMNIBARvar <- var( results[indic,]$OMNIBAR )/ss;
    PROCBARvar <- var( results[indic,]$PROCBAR )/ss;

    # Write into the table.
    cullres[cullres$n==ss & cullres$METHOD=='ASE1', ]$VAR <- ASEvar;
    cullres[cullres$n==ss & cullres$METHOD=='Abar', ]$VAR <- ABARvar;
    cullres[cullres$n==ss & cullres$METHOD=='OMNI', ]$VAR <- OMNIvar;
    cullres[cullres$n==ss & cullres$METHOD=='OMNIbar',]$VAR <-OMNIBARvar;
    cullres[cullres$n==ss & cullres$METHOD=='PROCbar',]$VAR <-PROCBARvar;
  }

  # Generate the plot.
  pp <- ggplot( cullres, aes( x=n, y=VAR ) );
  pp <- pp + xlab("Number of vertices (log scale)") + ylab("Empirical variance of squared error");
  pp <- pp + scale_x_log10( breaks=nvals );
  #pp <- pp + scale_y_log10( breaks=c(0.001, 0.01, 0.1, 1) );
  pp <- pp + geom_point( aes(color=METHOD), size=3.5 );
  pp <- pp + geom_line( aes(color=METHOD), size=1.5 );
  #pp <- pp + geom_ribbon( aes(ymin=MSE-2*seMSE, ymax=MSE+2*seMSE, fill=METHOD ), alpha=0.3 );
  # pp <- pp + scale_y_continuous( breaks=c(0,0.25,0.5,0.75,1.0) );
  pp <- pp + scale_color_manual(values=mypalette);
  pp <- pp + scale_fill_manual(values=mypalette);
  pp <- pp + labs( color="Method" );
  pp <- pp + labs( fill="Method" );

  ggsave(filename=imgfile, plot=pp, height=HT, width=WD, units="in"); 
}


==> expts/truePfivediff/plot_power_by_vnx.R <==
require(ggplot2);

# Define colors for plot.
# Define colors for plot.
procbarcol <- '#104E8B' # dodgerblue4
ABARcol <- '#8B0000' # red4
OMNIcol <- '#008B45' # springgreen4
OMNIBARcol <- '#551A8B' # purple4
ASEcol <- '#B8860B' # darkgoldenrod
#mypalette <- c(mlkncol, mluncol, spp2skncol, spp2suncol, spnoprjkncol, spnoprjuncol );
mypalette <- c(OMNIcol, procbarcol );

# The stuff we actually care about.
fullnames <- c('Procrustes','Omnibus');

se <- function( data ) {
  # Compute the standard error of the mean of the given data.
  stddev <- sd( data );
  nobs <- length(data);
  return( stddev/sqrt(nobs) );
}

plot_power_by_vxs <- function( datfile, imgfile ) {
  # Use the data in datfile to make a plot of variance as a function of the
  # number of seeds. Save the plot to imgfile.

  # font sizes and stuff.
  axistextsize=25;
  ticktextsize=22;
  legendtitlesize=25;
  legendtextsize=20;
  grandtitlesize=23;

  HT <- 4;
  WD <- 7;
  
  theme_set(theme_bw());

  results <- read.table(datfile, header=TRUE);
  nvals <- unique( results$n );
  methodvals <- as.factor( fullnames );
  veclen <- length(nvals)*length(methodvals);

  # Walk thru the results and extract the conditions we care about.
  cullres <- expand.grid( n=nvals, METHOD=methodvals);
  cullres$POW <- rep(0, veclen );
  cullres$sePOW <- rep(0, veclen );
  for( ss in nvals ) {
    indic <- (results$n==ss);
    ASE <- mean( results[indic,]$ASE );
    OMNI <- mean( results[indic,]$OMNI );
    # Compute SDerr.
    ASEse <- se( results[indic,]$ASE );
    OMNIse <- se( results[indic,]$OMNI );

    # Write into the table.
    cullres[cullres$n==ss & cullres$METHOD=='Procrustes', ]$POW <- ASE;
    cullres[cullres$n==ss & cullres$METHOD=='Procrustes', ]$sePOW <- ASEse;
    cullres[cullres$n==ss & cullres$METHOD=='Omnibus', ]$POW <- OMNI;
    cullres[cullres$n==ss & cullres$METHOD=='Omnibus', ]$sePOW <- OMNIse;
  }

  # Generate the plot.
  pp <- ggplot( cullres, aes( x=n, y=POW ) );
  pp <- pp + xlab("Number of vertices (log scale)") + ylab("Empirical Power");
  pp <- pp + geom_point( aes(color=METHOD), size=3.5 );
  pp <- pp + geom_line( aes(color=METHOD), size=1.5 );
  pp <- pp + geom_ribbon( aes(ymin=POW-2*sePOW, ymax=POW+2*sePOW, fill=METHOD ), alpha=0.3 );
  pp <- pp + scale_color_manual(values=mypalette);
  pp <- pp + scale_fill_manual(values=mypalette);
  pp <- pp + scale_y_continuous( breaks=c(0,0.25,0.5,0.75,1.0), limits=c(0,1) );
  pp <- pp + labs( color="Method" );
  pp <- pp + labs( fill="Method" );

  ggsave(filename=imgfile, plot=pp, height=HT, width=WD, units="in"); 
}


==> expts/truePonediff/plot_power_by_vnx.R <==
require(ggplot2);

# Define colors for plot.
# Define colors for plot.
procbarcol <- '#104E8B' # dodgerblue4
ABARcol <- '#8B0000' # red4
OMNIcol <- '#008B45' # springgreen4
OMNIBARcol <- '#551A8B' # purple4
ASEcol <- '#B8860B' # darkgoldenrod
#mypalette <- c(mlkncol, mluncol, spp2skncol, spp2suncol, spnoprjkncol, spnoprjuncol );
mypalette <- c(OMNIcol, procbarcol );

# The stuff we actually care about.
fullnames <- c('Procrustes','Omnibus');

se <- function( data ) {
  # Compute the standard error of the mean of the given data.
  stddev <- sd( data );
  nobs <- length(data);
  return( stddev/sqrt(nobs) );
}

plot_power_by_vxs <- function( datfile, imgfile ) {
  # Use the data in datfile to make a plot of variance as a function of the
  # number of seeds. Save the plot to imgfile.

  # font sizes and stuff.
  axistextsize=25;
  ticktextsize=22;
  legendtitlesize=25;
  legendtextsize=20;
  grandtitlesize=23;

  HT <- 4;
  WD <- 7;
  
  theme_set(theme_bw());

  results <- read.table(datfile, header=TRUE);
  nvals <- unique( results$n );
  methodvals <- as.factor( fullnames );
  veclen <- length(nvals)*length(methodvals);

  # Walk thru the results and extract the conditions we care about.
  cullres <- expand.grid( n=nvals, METHOD=methodvals);
  cullres$POW <- rep(0, veclen );
  cullres$sePOW <- rep(0, veclen );
  for( ss in nvals ) {
    indic <- (results$n==ss);
    ASE <- mean( results[indic,]$ASE );
    OMNI <- mean( results[indic,]$OMNI );
    # Compute SDerr.
    ASEse <- se( results[indic,]$ASE );
    OMNIse <- se( results[indic,]$OMNI );

    # Write into the table.
    cullres[cullres$n==ss & cullres$METHOD=='Procrustes', ]$POW <- ASE;
    cullres[cullres$n==ss & cullres$METHOD=='Procrustes', ]$sePOW <- ASEse;
    cullres[cullres$n==ss & cullres$METHOD=='Omnibus', ]$POW <- OMNI;
    cullres[cullres$n==ss & cullres$METHOD=='Omnibus', ]$sePOW <- OMNIse;
  }

  # Generate the plot.
  pp <- ggplot( cullres, aes( x=n, y=POW ) );
  pp <- pp + xlab("Number of vertices (log scale)") + ylab("Empirical Power");
  pp <- pp + geom_point( aes(color=METHOD), size=3.5 );
  pp <- pp + geom_line( aes(color=METHOD), size=1.5 );
  pp <- pp + geom_ribbon( aes(ymin=POW-2*sePOW, ymax=POW+2*sePOW, fill=METHOD ), alpha=0.3 );
  pp <- pp + scale_color_manual(values=mypalette);
  pp <- pp + scale_fill_manual(values=mypalette);
  pp <- pp + scale_y_continuous( breaks=c(0,0.25,0.5,0.75,1.0), limits=c(0,1) );
  pp <- pp + labs( color="Method" );
  pp <- pp + labs( fill="Method" );

  ggsave(filename=imgfile, plot=pp, height=HT, width=WD, units="in"); 
}


==> expts/truePtendiff/plot_power_by_vnx.R <==
require(ggplot2);

# Define colors for plot.
# Define colors for plot.
procbarcol <- '#104E8B' # dodgerblue4
ABARcol <- '#8B0000' # red4
OMNIcol <- '#008B45' # springgreen4
OMNIBARcol <- '#551A8B' # purple4
ASEcol <- '#B8860B' # darkgoldenrod
#mypalette <- c(mlkncol, mluncol, spp2skncol, spp2suncol, spnoprjkncol, spnoprjuncol );
mypalette <- c(OMNIcol, procbarcol );

# The stuff we actually care about.
fullnames <- c('Procrustes','Omnibus');

se <- function( data ) {
  # Compute the standard error of the mean of the given data.
  stddev <- sd( data );
  nobs <- length(data);
  return( stddev/sqrt(nobs) );
}

plot_power_by_vxs <- function( datfile, imgfile ) {
  # Use the data in datfile to make a plot of variance as a function of the
  # number of seeds. Save the plot to imgfile.

  # font sizes and stuff.
  axistextsize=25;
  ticktextsize=22;
  legendtitlesize=25;
  legendtextsize=20;
  grandtitlesize=23;

  HT <- 4;
  WD <- 7;
  
  theme_set(theme_bw());

  results <- read.table(datfile, header=TRUE);
  nvals <- unique( results$n );
  methodvals <- as.factor( fullnames );
  veclen <- length(nvals)*length(methodvals);

  # Walk thru the results and extract the conditions we care about.
  cullres <- expand.grid( n=nvals, METHOD=methodvals);
  cullres$POW <- rep(0, veclen );
  cullres$sePOW <- rep(0, veclen );
  for( ss in nvals ) {
    indic <- (results$n==ss);
    ASE <- mean( results[indic,]$ASE );
    OMNI <- mean( results[indic,]$OMNI );
    # Compute SDerr.
    ASEse <- se( results[indic,]$ASE );
    OMNIse <- se( results[indic,]$OMNI );

    # Write into the table.
    cullres[cullres$n==ss & cullres$METHOD=='Procrustes', ]$POW <- ASE;
    cullres[cullres$n==ss & cullres$METHOD=='Procrustes', ]$sePOW <- ASEse;
    cullres[cullres$n==ss & cullres$METHOD=='Omnibus', ]$POW <- OMNI;
    cullres[cullres$n==ss & cullres$METHOD=='Omnibus', ]$sePOW <- OMNIse;
  }

  # Generate the plot.
  pp <- ggplot( cullres, aes( x=n, y=POW ) );
  pp <- pp + xlab("Number of vertices (log scale)") + ylab("Empirical Power");
  pp <- pp + geom_point( aes(color=METHOD), size=3.5 );
  pp <- pp + geom_line( aes(color=METHOD), size=1.5 );
  pp <- pp + geom_ribbon( aes(ymin=POW-2*sePOW, ymax=POW+2*sePOW, fill=METHOD ), alpha=0.3 );
  pp <- pp + scale_color_manual(values=mypalette);
  pp <- pp + scale_fill_manual(values=mypalette);
  pp <- pp + scale_y_continuous( breaks=c(0,0.25,0.5,0.75,1.0), limits=c(0,1) );
  pp <- pp + labs( color="Method" );
  pp <- pp + labs( fill="Method" );

  ggsave(filename=imgfile, plot=pp, height=HT, width=WD, units="in"); 
}

